HMLasso: Lasso with High Missing Rate

Sparse regression such as the Lasso has achieved great success in handling high-dimensional data. However, one of the biggest practical problems is that high-dimensional data often contain large amounts of missing values. Convex Conditioned Lasso (CoCoLasso) has been proposed for dealing with high-dimensional data with missing values, but it performs poorly when there are many missing values, so that the high missing rate problem has not been resolved. In this paper, we propose a novel Lasso-type regression method for high-dimensional data with high missing rates. We effectively incorporate mean imputed covariance, overcoming its inherent estimation bias. The result is an optimally weighted modification of CoCoLasso according to missing ratios. We theoretically and experimentally show that our proposed method is highly effective even when there are many missing values.

==> figures/hmlasso_simple_example.R <==
library(latex2exp)

# pdf("simple_example.pdf", width = 100, height = 100)
# postscript("hmlasso_simple_example.eps", width = 100, height = 100)
postscript("hmlasso_simple_example.eps", horizontal = F, onefile = F, paper = "special", width = 100, height = 100)

par(mar=c(4, 4, 1, 1) + 0.1)

# PSD region
x <- seq(-1, 1, 0.001)
plot(x, y=2*x^2-1, xlim=c(-1, 1), ylim=c(-1, 1), 
     xlab=TeX("sigma2"), ylab=TeX("sigma1"), type="n",
     xaxp=c(-1,1,2), yaxp=c(-1,1,2))
polygon(x, y=2*x^2-1, col="gray", ann=FALSE)
text(0, 0.3, labels=TeX("PSD region"))

# pairwise covariance matrix
s1 <- 0.8
s2 <- -0.5
par(new=T)
plot(s1, s2, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(s1-0.1, s2, labels=TeX("P"))

# non-weighting max norm
sigma_max1 <- (-1 + sqrt(8*s1 + 8*s2 + 9)) / 4
sigma_max2 <- - sigma_max1 +s1 + s2
polygon(c(sigma_max1, 
          sigma_max1 + 2 * (s1 - sigma_max1),
          sigma_max1 + 2 * (s1 - sigma_max1),
          sigma_max1),
        c(sigma_max2, 
          sigma_max2, 
          sigma_max2 - 2 * (sigma_max2 - s2),
          sigma_max2 - 2 * (sigma_max2 - s2)),
        lty="dotted", 
        ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
par(new=T)
plot(sigma_max1, sigma_max2, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(sigma_max1-0.1, sigma_max2, labels=TeX("A"))

# non-weighting Frobenius norm
u1 <- ((s1 + sqrt(s1^2 - 2/27 * s2^3)) / 4 )^(1/3)
u2 <- - (abs(s1 - sqrt(s1^2 - 2/27 * s2^3)) / 4 )^(1/3)
sigma_f1 <- u1 + u2
sigma_f2 <- 2 * sigma_f1^2 - 1
C <- (sigma_f1 - s1)^2 + (sigma_f2 - s2)^2/4
xs <- seq(s1 - sqrt(C)+0.001, s1 + sqrt(C)-0.001, 0.001)
polygon(c(xs, xs[length(xs):1]),
        c(s2 + sqrt((C - (xs - s1)^2) * 4), 
          s2 - sqrt((C - (xs[length(xs):1] - s1)^2)*4)),
        lty="dotted",
        ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
par(new=T)
plot(sigma_f1, sigma_f2, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(sigma_f1 - 0.1, sigma_f2, labels=TeX("B"))

# weighting formulation
abline(v = s1, lty="dotted")
par(new=T)
plot(s1, 2*s1^2-1, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(s1-0.1, 2*s1^2-1, labels=TeX("C"))
par(new=T)
plot(s1, 1, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(s1-0.1, 0.9, labels=TeX("D"))
segments(s1, 2*s1^2-1, s1, 1, lwd=3)

# weighting formulation
abline(h = s2, lty="dotted")
par(new=T)
plot(sqrt((s2 + 1)/2), s2, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(sqrt((s2 + 1)/2), s2+0.1, labels=TeX("E"))
par(new=T)
plot(-sqrt((s2 + 1)/2), s2, xlim=c(-1, 1), ylim=c(-1, 1), pch=16, 
     ann=FALSE, xaxp=c(-1,1,2), yaxp=c(-1,1,2))
text(-sqrt((s2 + 1)/2), s2+0.1, labels=TeX("F"))
segments(sqrt((s2 + 1)/2), s2, -sqrt((s2 + 1)/2), s2, lwd=3)

dev.off()

==> figures/postprocessing.R <==
# install.packages("qwraps2", repo = "http://cran.rstudio.com")
library(qwraps2)
library(ggplot2)
library(reshape2)
library(stringr)
library(dplyr)
library(tidyverse)

test_dir <- "./"
no <- 590:628
# no <- 590:628

files <- list.files(test_dir)

no_seed <- no %>%
  purrr::map(function(n){
    fs <- purrr::map_lgl(files, function(f){
      stringr::str_detect(f, paste0("trial_with_missing_values_executer_", n, "\\.[0-9]+_cache"))
    }) %>% which
    seeds <- purrr::map_int(files[fs], function(f) {
      as.integer(stringr::str_split(f, "\\.|_cache", simplify=TRUE)[1, 2])
    })
    no_seed <- data_frame(no=n, seed=seeds)
    return(no_seed)
  }) %>%
  dplyr::bind_rows()

results <- no_seed %>%
  purrr::pmap(function(no, seed) {
    cache_dir <- paste0(test_dir, "trial_with_missing_values_executer_", no, ".", seed, "_cache/html")
    cache_files <- list.files(cache_dir)
    if (any(purrr::map_lgl(cache_files, function(f){str_detect(f, "summary")}))) {
      lazyload_cache_labels(labels=c("data-preparation"),
                            path=cache_dir)
      lazyload_cache_labels(labels=c(18, paste0("unnamed-chunk-", 89:92)),
                            path=cache_dir)
      lazyload_cache_labels(labels=c("summary"),
                            path=cache_dir)
      data_frame(no=no,
                 seed=seed,
                 method=methods,
                 # cve = sapply(cve_list, function(v){min(v, na.rm=TRUE)}),
                 cov_error = sapply(ce_list, function(ce){sqrt(ce*ncol(X)^2)/ncol(X)^2}),
                 coef_error = unlist(coefl2_list),
                 pred_error = unlist(pe_list))
    }
  }) %>%
  dplyr::bind_rows()
tmp <- results
# results <- tmp

test_cases <- readr::read_csv("test_cases.csv", col_types = "icccccccccccc") %>%
  dplyr::select(no, n, p, r, cor_pattern, missing_rate,missing_pattern, eps, block, beta_pattern) %>%
  dplyr::mutate_at("missing_pattern", funs(factor(., levels=c("random", "col-pattern", "row-col-pattern")))) %>%
  dplyr::mutate_at("cor_pattern", funs(factor(., levels=c("uniform", "auto", "block")))) %>%
  dplyr::mutate_at("p", funs(factor(., levels=c("20", "50", "100", "150", "200"))))

results <- results %>%
  dplyr::left_join(test_cases, by=c("no")) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="1: Imp-ImpTs", "MeanImp",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="3: AdmmMaxCovH0-Direct", "Max0",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="4: AdmmMaxCovH0.5-Direct", "Max0.5",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="5: AdmmMaxCovH1-Direct", "Max1",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="6: AdmmMaxCovH2-Direct", "Max2",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="11: AdmmFrobCovH0-Direct", "Frob0",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="12: AdmmFrobCovH0.5-Direct", "Frob0.5",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="13: AdmmFrobCovH1-Direct", "Frob1",.))) %>%
  dplyr::mutate_at("method", funs(ifelse(.=="14: AdmmFrobCovH2-Direct", "Frob2",.))) %>%
  dplyr::filter(str_detect(method, "MeanImp|Max0|Max0.5|Max1|Max2|Frob0|Frob0.5|Frob1|Frob2")) %>%
  dplyr::mutate_at("method", funs(factor(., levels=c("MeanImp", "Max0", "Max0.5", "Max1", "Max2", "Frob0", "Frob0.5", "Frob1", "Frob2"))))

results_sum <- results %>%
  dplyr::group_by(no, method) %>%
  dplyr::summarise(cov_error_mean = mean(cov_error, na.rm=TRUE),
                   coef_error_mean = mean(coef_error, na.rm=TRUE),
                   pred_error_mean = mean(pred_error, na.rm=TRUE),
                   cov_error_sd = sd(cov_error, na.rm=TRUE) / sqrt(n()),
                   coef_error_sd = sd(coef_error, na.rm=TRUE) / sqrt(n()),
                   pred_error_sd = sd(pred_error, na.rm=TRUE) / sqrt(n())) %>%
  dplyr::left_join(test_cases, by=c("no"))



# missing pattern/rate cov error
g <- ggplot(data=results_sum %>%
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% 590),
            aes(x=method, y=cov_error_mean, group=missing_rate)) +
  geom_line() +
  geom_point() +
  geom_errorbar(aes(ymin=cov_error_mean - cov_error_sd, ymax = cov_error_mean + cov_error_sd),
                width=0.5) +
  theme(axis.text.x=element_text(angle=45, hjust=1)) +
  labs(x="method", y="Frobenius error of covariance matrix")
plot(g)
ggsave("cov_method.pdf", width=3.5, height=3.5)
ggsave("cov_method.eps", width=3.5, height=3.5)

# missing pattern/rate coef error
g <- ggplot(data=results_sum %>%
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% 590),
            aes(x=method, y=coef_error_mean, group=missing_rate)) +
  geom_line() +
  geom_point() +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  theme(axis.text.x=element_text(angle=45, hjust=1)) +
  labs(x="method", y="L2 error of regression coefficient")
plot(g)
ggsave("coef_method.pdf", width=3.5, height=3.5)
ggsave("coef_method.eps", width=3.5, height=3.5)

# correlation pattern/level prediction error
g <- ggplot(data=results_sum %>%
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% 590),
            aes(x=method, y=coef_error_mean, group=missing_rate)) +
  geom_line() +
  geom_point() +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  theme(axis.text.x=element_text(angle=45, hjust=1)) +
  labs(x="method", y="RMSE of predictions")
plot(g)
ggsave("pred_method.pdf", width=3.5, height=3.5)
ggsave("pred_method.eps", width=3.5, height=3.5)

# missing pattern/rate coef error
g <- ggplot(data=results_sum %>% 
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% 590:598) %>%
              filter(method %in% c("MeanImp", "Max0", "Frob1")),
            aes(x=missing_rate, y=coef_error_mean, group=missing_pattern, color=missing_pattern)) +
  facet_grid(. ~ method) +
  geom_line() +
  geom_point(aes(shape=missing_pattern)) +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  labs(x="missing rate", y="L2 error of regression coefficient", colour="missing pattern", shape="missing pattern")
plot(g)
ggsave("coef_miss_method.pdf", width=6, height=3)
ggsave("coef_miss_method.eps", width=6, height=3)

# correlation pattern/level coef error
g <- ggplot(data=results_sum %>% 
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% c(590, 599:606)) %>%
              filter(method %in% c("MeanImp", "Max0", "Frob1")),
            aes(x=r, y=coef_error_mean, group=cor_pattern, color=cor_pattern)) +
  facet_grid(. ~ method) +
  geom_line() +
  geom_point(aes(shape=cor_pattern)) +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  labs(x="correlation level", y="L2 error of regression coefficient", colour="correlation pattern", shape="correlation pattern")
plot(g)
ggsave("coef_cor_method.pdf", width=6, height=3)
ggsave("coef_cor_method.eps", width=6, height=3)

# sample size coef error
g <- ggplot(data=results_sum %>% 
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% c(590, 613:615)) %>%
              filter(method %in% c("MeanImp", "Max0", "Frob1")),
            aes(x=n, y=coef_error_mean, group=p)) +
  facet_grid(. ~ method) +
  geom_line() +
  geom_point() +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  labs(x="n", y="L2 error of regression coefficient")
plot(g)
ggsave("coef_n_method.pdf", width=6, height=3)
ggsave("coef_n_method.eps", width=6, height=3)

# dimension size coef error
g <- ggplot(data=results_sum %>% 
              # tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
              filter(no %in% c(590, 617:619)) %>%
              filter(method %in% c("MeanImp", "Max0", "Frob1")),
            aes(x=p, y=coef_error_mean, group=n)) +
  facet_grid(. ~ method) +
  geom_line() +
  geom_point() +
  geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
                width=0.5) +
  labs(x="p", y="L2 error of regression coefficient")
plot(g)
ggsave("coef_p_method.pdf", width=6, height=3)
ggsave("coef_p_method.eps", width=6, height=3)









# # missing pattern/rate cov error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
#               filter(no %in% 590:598),
#             aes(x=method, y=cov_error_mean, group=missing_pattern_rate, color=missing_pattern_rate)) +
#   geom_line() +
#   geom_point(aes(shape=missing_pattern_rate)) +
#   geom_errorbar(aes(ymin=cov_error_mean - cov_error_sd, ymax = cov_error_mean + cov_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="Frobenius error of covariance matrix", colour="missing pattern/rate", shape="missing pattern/rate")
# plot(g)
# 
# # missing pattern/rate coef error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
#               filter(no %in% 590:598),
#             aes(x=method, y=coef_error_mean, group=missing_pattern_rate, color=missing_pattern_rate)) +
#   geom_line() +
#   geom_point(aes(shape=missing_pattern_rate)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="L2 error of regression coefficient", colour="missing pattern/rate", shape="missing pattern/rate")
# plot(g)
# 
# # correlation pattern/level prediction error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(missing_pattern_rate, missing_pattern, missing_rate, sep="/") %>%
#               filter(no %in% 590:598),
#             aes(x=method, y=coef_error_mean, group=missing_pattern_rate, color=missing_pattern_rate)) +
#   geom_line() +
#   geom_point(aes(shape=missing_pattern_rate)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="RMSE of predictions", colour="missing pattern/rate", shape="missing pattern/rate")
# plot(g)
# 
# 
# 
# # correlation pattern/level cov error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(cor_pattern_level, cor_pattern, r, sep="/") %>%
#               filter(no %in% c(590, 599:606)),
#             aes(x=method, y=cov_error_mean, group=cor_pattern_level, color=cor_pattern_level)) +
#   geom_line() +
#   geom_point(aes(shape=cor_pattern_level)) +
#   geom_errorbar(aes(ymin=cov_error_mean - cov_error_sd, ymax = cov_error_mean + cov_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="Frobenius error of covariance matrix", colour="covariance pattern/level", shape="covariance pattern/level")
# plot(g)
# 
# # correlation pattern/level coef error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(cor_pattern_level, cor_pattern, r, sep="/") %>%
#               filter(no %in% c(590, 599:606)),
#             aes(x=method, y=coef_error_mean, group=cor_pattern_level, color=cor_pattern_level)) +
#   geom_line() +
#   geom_point(aes(shape=cor_pattern_level)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="L2 error of regression coefficient", colour="covariance pattern/level", shape="covariance pattern/level")
# plot(g)
# 
# # correlation pattern/level prediction error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(cor_pattern_level, cor_pattern, r, sep="/") %>%
#               filter(no %in% c(590, 599:606)),
#             aes(x=method, y=coef_error_mean, group=cor_pattern_level, color=cor_pattern_level)) +
#   geom_line() +
#   geom_point(aes(shape=cor_pattern_level)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="RMSE of predictions", colour="covariance pattern/level", shape="covariance pattern/level")
# plot(g)
# 
# 
# 
# # data size cov error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(np, n, p, sep="/") %>%
#               filter(no %in% c(590, 613:615, 617:619, 622)),
#             aes(x=method, y=cov_error_mean, group=np, color=np)) +
#   geom_line() +
#   geom_point(aes(shape=np)) +
#   geom_errorbar(aes(ymin=cov_error_mean - cov_error_sd, ymax = cov_error_mean + cov_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="Frobenius error of covariance matrix", colour="n/p", shape="n/p")
# plot(g)
# 
# # data size coef error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(np, n, p, sep="/") %>%
#               filter(no %in% c(590, 613:615, 617:619, 622)),
#             aes(x=method, y=coef_error_mean, group=np, color=np)) +
#   geom_line() +
#   geom_point(aes(shape=np)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="L2 error of regression coefficient", colour="n/p", shape="n/p")
# plot(g)
# 
# # data size prediction error
# g <- ggplot(data=results_sum %>% 
#               tidyr::unite(np, n, p, sep="/") %>%
#               filter(no %in% c(590, 613:615, 617:619, 622)),
#             aes(x=method, y=coef_error_mean, group=np, color=np)) +
#   geom_line() +
#   geom_point(aes(shape=np)) +
#   geom_errorbar(aes(ymin=coef_error_mean - coef_error_sd, ymax = coef_error_mean + coef_error_sd),
#                 width=0.5) +
#   # theme(legend.text=element_text(size=6),
#   #       legend.key.size=unit(5,"mm"),
#   #       axis.text.x=element_text(angle=45, hjust=1)) +
#   labs(x="method", y="RMSE of predictions", colour="n/p", shape="n/p")
# plot(g)

